Symmetric, Optimization-based, Cross-element Compatible Nodal Distributions for High-order Finite Elements

We present a general framework to construct symmetric, well-conditioned, cross-element compatible nodal distributions that can be used for high-order and high-dimensional finite elements. Starting from the inherent symmetries of an element geometry, we construct node groups in a systematic and efficient manner utilizing the natural coordinates of each element, while ensuring nodes stay within the elements. Proper constraints on the symmetry group lead to nodal distributions that ensure cross-element compatibility (i.e., nodes of adjacent elements are co-located) on both homogeneous and mixed meshes. The final nodal distribution is defined as a minimizer of an optimization problem over symmetry group parameters with linear constraints that ensure nodes remain with an element and enforce other properties (e.g., cross-element compatibility). We demonstrate the merit of this framework by comparing the proposed optimization-based nodal distributions with other popular distributions available in the literature, and its robustness by generating optimized nodal distributions for otherwise difficult elements (such as simplex and pyramid elements). All nodal distributions are tabulated in the optnodes package [22].

==> _py/numexp.py <==
import numpy as np
from pytikz.pltobj import Figure, Axes, Line, Line3, Groupplot, Node
from pytikz.predef import circle, pentagon, square, dot
from pytikz.style import Linestyle
from pytikz.sys_core import write_tex, cleanup_compile

# Styles
plus = Linestyle(mark='+', mark_size=2, mark_options='{solid}')
tri_up = Linestyle(mark='triangle', mark_size=2, mark_options='{solid}')
cross = Linestyle(mark='x', mark_size=2, mark_options='{solid}')
diamond = Linestyle(mark='diamond', mark_size=2, mark_options='{solid}')
otimes = Linestyle(mark='otimes', mark_size=2, mark_options='{solid}')
colors = ['black', 'blue', 'red', 'magenta', 'green']
markers = [dot, plus, tri_up, cross, diamond, otimes]

## Utilities ##
def loadall(fname_base, pdeg_lst):
    Mcond_lst, lebcnst_lst, lebobj_lst, x_lst = [], [], [], []
    for pdeg in pdeg_lst:
        Mcond, lebcnst, lebobj, x = loadone(fname_base, pdeg)
        Mcond_lst.append(Mcond)
        lebcnst_lst.append(lebcnst)
        lebobj_lst.append(lebobj)
        x_lst.append(x)
    return Mcond_lst, lebcnst_lst, lebobj_lst, x_lst

def loadone(fname_base, pdeg):
    f = np.linalg.norm # pdeg/leb_cnst stored in a weird way...
    d = np.load('../_dat/'+fname_base+'_p'+str(pdeg).zfill(2)+'.npz')
    return float(d['Mcond']), float(d['lebcnst']), float(d['lebobj']), d['x']

def mkcompare(pdeg_lst2, Mcond_lst2, lebcnst_lst2, lebobj_lst2,
              ymode1='log', ymode2='log', ylims1=None, ylims2=None):
    fig = Figure()
    grpsty = '{group size = 2 by 1, horizontal sep = 2.0cm}'
    grpplt = Groupplot(group_style=grpsty, parent=fig)
    ax1 = Axes('axis', xmin=1, xmax=max(pdeg_lst2[0]), ymode=ymode1,
               xlabel='{Polynomial degree}', ylabel='{Lebesgue Constant}',
               parent=grpplt)
    for k in range(len(pdeg_lst2)):
        x1, x2, y1, y2 = pdeg_lst2[k], pdeg_lst2[k], lebcnst_lst2[k], lebobj_lst2[k]
        if ylims1 is not None:
            n1 = np.where(np.array(y1) > ylims1[1])[0]
            n1 = len(y1) if len(n1) == 0 else n1[0]+1
            x1, y1 = x1[:n1], y1[:n1]
            n2 = np.where(np.array(y2) > ylims1[1])[0]
            n2 = len(y2) if len(n2) == 0 else n2[0]+1
            x2, y2 = x2[:n2], y2[:n2]
        Line(x1, y1, colors[k], 'thick', markers[k],
             parent=ax1, label='line:lebcnst:'+str(k))
        Line(x2, y2, colors[k], 'thick', 'dashed', markers[k],
             parent=ax1, label='line:lebobj:'+str(k))
    ax2 = Axes('axis', xmin=1, xmax=max(pdeg_lst2[0]), ymode=ymode2,
               xlabel='{Polynomial degree}', ylabel='{Mass Matrix Condition Number}',
               parent=grpplt)
    for k in range(len(pdeg_lst2)):
        x, y = pdeg_lst2[k], Mcond_lst2[k]
        if ylims2 is not None:
            n1 = np.where(np.array(y) > ylims2[1])[0]
            n1 = len(y) if len(n1) == 0 else n1[0]+1
            x, y = x[:n1], y[:n1]
        Line(x, y, colors[k], 'thick', markers[k], parent=ax2, label='line:Mcond:'+str(k))
    if ylims1 is not None:
        ax1.set_properties(ymin=ylims1[0], ymax=ylims1[1])
    if ylims2 is not None:
        ax2.set_properties(ymin=ylims2[0], ymax=ylims2[1])
    return fig

def mktable(fname, pdeg_lst2, Mcond_lst2, lebcnst_lst2):
    m, n = len(pdeg_lst2[0]), len(pdeg_lst2)
    X = np.zeros((m, n, 3), dtype=float)
    for k in range(n):
        for j in range(m):
            X[j, k, 0] = pdeg_lst2[k][j]
            X[j, k, 1] = Mcond_lst2[k][j]
            X[j, k, 2] = lebcnst_lst2[k][j]
    s = ""
    for j in range(m):
        s0 = " & ".join(["({0:.2e}, {1:.2e})".format(X[j,k,2], X[j,k,1]) for k in range(n)])
        s += "{0:d} & ".format(int(X[j, 0, 0])) + s0
        if j < m-1:
            s += "\\\\"
        s += "\n"
    f = open(fname, 'w')
    f.write(s.replace('nan', '-'))
    f.close()

def mkline(nds_lst2):
    fig = Figure()
    ax = Axes('axis', 'axis equal image', xmin=-1, xmax=1, ymin=-0.2, ymax=0.2,
              axis_lines='none', width='0.8\\textwidth', parent=fig)
    Line([-1, 1], [0, 0], 'black', 'thick', parent=ax)
    for k in range(len(nds_lst2)):
        if nds_lst2[k] is None: continue
        Line(nds_lst2[k][0,:], 0*nds_lst2[k][0,:], colors[k],
             'thick', markers[k], parent=ax, label='line:nodes:'+str(k))
    return fig

def mktri(nds_lst2):
    fig = Figure()
    ax = Axes('axis', 'axis equal image', xmin=-1, xmax=1, ymin=-1, ymax=1,
              axis_lines='none', width='0.8\\textwidth', parent=fig)
    Line([-1, 1, -1, -1], [-1, -1, 1, -1], 'black', 'thick', parent=ax)
    for k in range(len(nds_lst2)):
        if nds_lst2[k] is None: continue
        Line(nds_lst2[k][0,:], nds_lst2[k][1,:], colors[k],
             'thick', markers[k], 'only marks', parent=ax, label='line:nodes:'+str(k))
    return fig

def mkquad(nds_lst2):
    fig = Figure()
    ax = Axes('axis', 'axis equal image', xmin=-1, xmax=1, ymin=-1, ymax=1,
              axis_lines='none', width='0.8\\textwidth', parent=fig)
    Line([-1, 1, 1, -1, -1], [-1, -1, 1, 1, -1], 'black', 'thick', parent=ax)
    for k in range(len(nds_lst2)):
        if nds_lst2[k] is None: continue
        Line(nds_lst2[k][0,:], nds_lst2[k][1,:], colors[k],
             'thick', markers[k], 'only marks', parent=ax, label='line:nodes:'+str(k))
    return fig

def mktet(nds_lst2):
    fig = Figure()
    ax = Axes('axis', 'axis equal image', xmin=-1, xmax=1, ymin=-1, ymax=1,
              zmin=-1, zmax=1, axis_lines='none', width='0.8\\textwidth', parent=fig)
    Line3([-1, 1], [-1, -1], [-1, -1], 'black', 'thick', parent=ax)
    Line3([-1, -1], [-1, 1], [-1, -1], 'black', 'thick', parent=ax)
    Line3([-1, -1], [-1, -1], [-1, 1], 'black', 'thick', parent=ax)
    Line3([1, -1], [-1, 1], [-1, -1], 'black', 'thick', parent=ax)
    Line3([-1, -1], [-1, 1], [1, -1], 'black', 'thick', parent=ax)
    Line3([-1, 1], [-1, -1], [1, -1], 'black', 'thick', parent=ax)
    for k in range(len(nds_lst2)):
        if nds_lst2[k] is None: continue
        Line3(nds_lst2[k][0,:], nds_lst2[k][1,:], nds_lst2[k][2,:], colors[k],
             'thick', markers[k], 'only marks', parent=ax, label='line:nodes:'+str(k))
    return fig

def mkhex(nds_lst2):
    fig = Figure()
    ax = Axes('axis', 'axis equal image', xmin=-1, xmax=1, ymin=-1, ymax=1,
              zmin=-1, zmax=1, axis_lines='none', width='0.8\\textwidth', parent=fig)
    Line3([-1, 1], [-1, -1], [-1, -1], 'black', 'thick', parent=ax)
    Line3([-1, -1], [-1, 1], [-1, -1], 'black', 'thick', parent=ax)
    Line3([-1, 1], [1, 1], [-1, -1], 'black', 'thick', parent=ax)
    Line3([1, 1], [-1, 1], [-1, -1], 'black', 'thick', parent=ax)
    Line3([-1, 1], [-1, -1], [1, 1], 'black', 'thick', parent=ax)
    Line3([-1, -1], [-1, 1], [1, 1], 'black', 'thick', parent=ax)
    Line3([-1, 1], [1, 1], [1, 1], 'black', 'thick', parent=ax)
    Line3([1, 1], [-1, 1], [1, 1], 'black', 'thick', parent=ax)
    Line3([-1, -1], [-1, -1], [-1, 1], 'black', 'thick', parent=ax)
    Line3([1, 1], [-1, -1], [-1, 1], 'black', 'thick', parent=ax)
    Line3([-1, -1], [1, 1], [-1, 1], 'black', 'thick', parent=ax)
    Line3([1, 1], [1, 1], [-1, 1], 'black', 'thick', parent=ax)
    for k in range(len(nds_lst2)):
        if nds_lst2[k] is None: continue
        Line3(nds_lst2[k][0,:], nds_lst2[k][1,:], nds_lst2[k][2,:], colors[k],
             'thick', markers[k], 'only marks', parent=ax, label='line:nodes:'+str(k))
    return fig

def mktriprism(nds_lst2):
    fig = Figure()
    ax = Axes('axis', 'axis equal image', xmin=-1, xmax=1, ymin=-1, ymax=1,
              zmin=-1, zmax=1, axis_lines='none', width='0.6\\textwidth', parent=fig)
    Line3([-1, 1, -1, -1], [-1, -1, 1, -1], [-1, -1, -1, -1], 'black', 'thick', parent=ax)
    Line3([-1, 1, -1, -1], [-1, -1, 1, -1], [1, 1, 1, 1], 'black', 'thick', parent=ax)
    Line3([-1, -1], [-1, -1], [-1, 1], 'black', 'thick', parent=ax)
    Line3([1, 1], [-1, -1], [-1, 1], 'black', 'thick', parent=ax)
    Line3([-1, -1], [1, 1], [-1, 1], 'black', 'thick', parent=ax)
    for k in range(len(nds_lst2)):
        if nds_lst2[k] is None: continue
        Line3(nds_lst2[k][0,:], nds_lst2[k][1,:], nds_lst2[k][2,:], colors[k],
             'thick', markers[k], 'only marks', parent=ax, label='line:nodes:'+str(k))
    return fig

def mkquadpyrmd(nds_lst2):
    fig = Figure()
    ax = Axes('axis', 'axis equal image', xmin=-1, xmax=1, ymin=-1, ymax=1,
              zmin=-1, zmax=1, axis_lines='none', width='0.6\\textwidth', parent=fig)
    Line3([-1,1,1,-1,-1], [-1,-1,1,1,-1], [-1,-1,-1,-1,-1], 'black', 'thick', parent=ax)
    Line3([-1, 0], [-1, 0], [-1, 1], 'black', 'thick', parent=ax)
    Line3([1, 0], [-1, 0], [-1, 1], 'black', 'thick', parent=ax)
    Line3([1, 0], [1, 0], [-1, 1], 'black', 'thick', parent=ax)
    Line3([-1, 0], [1, 0], [-1, 1], 'black', 'thick', parent=ax)
    for k in range(len(nds_lst2)):
        if nds_lst2[k] is None: continue
        Line3(nds_lst2[k][0,:], nds_lst2[k][1,:], nds_lst2[k][2,:], colors[k],
             'thick', markers[k], 'only marks', parent=ax, label='line:nodes:'+str(k))
    return fig

## Drivers ##

def post_line():

    # Load data
    pdeg = range(1, 31)
    Mcond, lebcnst, lebobj, x = loadall('line_minleb', pdeg)
    Mcond_gll, lebcnst_gll, lebobj_gll, x_gll = loadall('line_gll', pdeg)
    Mcond_unif, lebcnst_unif, lebobj_unif, x_unif = loadall('line_unif', pdeg)
    
    # Comparison
    pdeg_lst2 = (pdeg, pdeg, pdeg)
    Mcond_lst2 = (Mcond, Mcond_unif, Mcond_gll)
    lebcnst_lst2 = (lebcnst, lebcnst_unif, lebcnst_gll)
    lebobj_lst2 = (lebobj, lebobj_unif, lebobj_gll)
    fig = mkcompare(pdeg_lst2, Mcond_lst2, lebcnst_lst2, lebobj_lst2)
    write_tex(fig, fname_prefix='compare_line', view=True)
    cleanup_compile('compare_line')

    # Comparison zoom
    fig = mkcompare(pdeg_lst2, Mcond_lst2, lebcnst_lst2, lebobj_lst2,
                    ymode1='linear', ymode2='linear', ylims1=(1, 3), ylims2=(1, 60))
    write_tex(fig, fname_prefix='compare_line_zoom', view=True)
    cleanup_compile('compare_line_zoom')

    # Nodes
    fig = mkline((x[10], None, x_gll[10]))
    write_tex(fig, fname_prefix='nodes_line', view=True)
    cleanup_compile('nodes_line')

    # Table
    mktable('../_tab/line.tab', pdeg_lst2, Mcond_lst2, lebcnst_lst2)

def post_triangle():

    # Load data
    pdeg = range(1, 24)
    Mcond, lebcnst, lebobj, x = loadall('triangle_minleb', pdeg)
    Mcond_isaac, lebcnst_isaac, lebobj_isaac, x_isaac = loadall('triangle_isaac', pdeg)
    Mcond_warb, lebcnst_warb, lebobj_warb, x_warb = loadall('triangle_warburton', pdeg)
    Mcond_unif, lebcnst_unif, lebobj_unif, x_unif = loadall('triangle_unif', pdeg)
    
    # Comparison
    pdeg_lst2 = (pdeg, pdeg, pdeg, pdeg)
    Mcond_lst2 = (Mcond, Mcond_unif, Mcond_isaac, Mcond_warb)
    lebcnst_lst2 = (lebcnst, lebcnst_unif, lebcnst_isaac, lebcnst_warb)
    lebobj_lst2 = (lebobj, lebobj_unif, lebobj_isaac, lebobj_warb)
    fig = mkcompare(pdeg_lst2, Mcond_lst2, lebcnst_lst2, lebobj_lst2)
    write_tex(fig, fname_prefix='compare_tri', view=True)
    cleanup_compile('compare_tri')

    # Comparison zoom
    fig = mkcompare(pdeg_lst2, Mcond_lst2, lebcnst_lst2, lebobj_lst2,
                    ylims1=(1, 1000), ylims2=(1, 1e9))
    write_tex(fig, fname_prefix='compare_tri_zoom', view=True)
    cleanup_compile('compare_tri_zoom')

    # Nodes
    fig = mkquad((x[6], None, x_isaac[6]))
    write_tex(fig, fname_prefix='nodes_tri', view=True)
    cleanup_compile('nodes_tri')

    # Table
    mktable('../_tab/tri.tab', pdeg_lst2, Mcond_lst2, lebcnst_lst2)

def post_quadrilateral():

    # Load data
    pdeg = range(1, 24)
    Mcond, lebcnst, lebobj, x = loadall('quadrilateral_minleb', pdeg)
    Mcond_gll, lebcnst_gll, lebobj_gll, x_gll = loadall('quadrilateral_gll', pdeg)
    Mcond_unif, lebcnst_unif, lebobj_unif, x_unif = loadall('quadrilateral_unif', pdeg)
    
    # Comparison
    pdeg_lst2 = (pdeg, pdeg, pdeg)
    Mcond_lst2 = (Mcond, Mcond_unif, Mcond_gll)
    lebcnst_lst2 = (lebcnst, lebcnst_unif, lebcnst_gll)
    lebobj_lst2 = (lebobj, lebobj_unif, lebobj_gll)
    fig = mkcompare(pdeg_lst2, Mcond_lst2, lebcnst_lst2, lebobj_lst2)
    write_tex(fig, fname_prefix='compare_quad', view=True)
    cleanup_compile('compare_quad')

    # Comparison zoom
    fig = mkcompare(pdeg_lst2, Mcond_lst2, lebcnst_lst2, lebobj_lst2,
                    ymode1='linear', ymode2='linear', ylims1=(1, 8), ylims2=(1, 1700))
    write_tex(fig, fname_prefix='compare_quad_zoom', view=True)
    cleanup_compile('compare_quad_zoom')

    # Nodes
    fig = mkquad((x[6], None, x_gll[6]))
    write_tex(fig, fname_prefix='nodes_quad', view=True)
    cleanup_compile('nodes_quad')

    # Table
    mktable('../_tab/quad.tab', pdeg_lst2, Mcond_lst2, lebcnst_lst2)

def post_tetrahedron():

    # Load data
    pdeg = range(1, 10)
    Mcond, lebcnst, lebobj, x = loadall('tetrahedron_minleb', pdeg)
    Mcond_isaac, lebcnst_isaac, lebobj_isaac, x_isaac = loadall('tetrahedron_isaac', pdeg)
    Mcond_warb, lebcnst_warb, lebobj_warb, x_warb = loadall('tetrahedron_warburton', pdeg)
    Mcond_unif, lebcnst_unif, lebobj_unif, x_unif = loadall('tetrahedron_unif', pdeg)
   
    # Comparison
    pdeg_lst2 = (pdeg, pdeg, pdeg, pdeg)
    Mcond_lst2 = (Mcond, Mcond_unif, Mcond_isaac, Mcond_warb)
    lebcnst_lst2 = (lebcnst, lebcnst_unif, lebcnst_isaac, lebcnst_warb)
    lebobj_lst2 = (lebobj, lebobj_unif, lebobj_isaac, lebobj_warb)
    fig = mkcompare(pdeg_lst2, Mcond_lst2, lebcnst_lst2, lebobj_lst2)
    write_tex(fig, fname_prefix='compare_tet', view=True)
    cleanup_compile('compare_tet')

    # Comparison zoom
    fig = mkcompare(pdeg_lst2, Mcond_lst2, lebcnst_lst2, lebobj_lst2,
                    ymode1='linear', ymode2='linear', ylims1=(0, 8), ylims2=(1, 800))
    write_tex(fig, fname_prefix='compare_tet_zoom', view=True)
    cleanup_compile('compare_tet_zoom')

    # Nodes
    fig = mktet((x[3],))
    write_tex(fig, fname_prefix='nodes_tet', view=True)
    cleanup_compile('nodes_tet')

    # Table
    mktable('../_tab/tet.tab', pdeg_lst2, Mcond_lst2, lebcnst_lst2)

def post_hexahedron():

    # Load data
    pdeg = range(1, 10)
    Mcond, lebcnst, lebobj, x = loadall('hexahedron_minleb', pdeg)
    Mcond_gll, lebcnst_gll, lebobj_gll, x_gll = loadall('hexahedron_gll', pdeg)
    Mcond_unif, lebcnst_unif, lebobj_unif, x_unif = loadall('hexahedron_unif', pdeg)
   
    # Comparison
    pdeg_lst2 = (pdeg, pdeg, pdeg)
    Mcond_lst2 = (Mcond, Mcond_unif, Mcond_gll)
    lebcnst_lst2 = (lebcnst, lebcnst_unif, lebcnst_gll)
    lebobj_lst2 = (lebobj, lebobj_unif, lebobj_gll)
    fig = mkcompare(pdeg_lst2, Mcond_lst2, lebcnst_lst2, lebobj_lst2)
    write_tex(fig, fname_prefix='compare_hex', view=True)
    cleanup_compile('compare_hex')

    # Comparison zoom
    fig = mkcompare(pdeg_lst2, Mcond_lst2, lebcnst_lst2, lebobj_lst2,
                    ymode1='linear', ymode2='linear', ylims1=(1, 8), ylims2=(1, 3000))
    write_tex(fig, fname_prefix='compare_hex_zoom', view=True)
    cleanup_compile('compare_hex_zoom')

    # Nodes
    fig = mkhex((x[3],))
    write_tex(fig, fname_prefix='nodes_hex', view=True)
    cleanup_compile('nodes_hex')

    # Table
    mktable('../_tab/hex.tab', pdeg_lst2, Mcond_lst2, lebcnst_lst2)

def post_triprism():

    # Load data
    pdeg = range(1, 10)
    Mcond, lebcnst, lebobj, x = loadall('triprism_minleb', pdeg)
    Mcond1, lebcnst1, lebobj1, x1 = loadall('triprism_minlebWtriXline', pdeg)
    Mcond_isaac, lebcnst_isaac, lebobj_isaac, x_isaac = loadall('triprism_isaacXgll', pdeg)
    Mcond_warb, lebcnst_warb, lebobj_warb, x_warb = loadall('triprism_warburtonXgll', pdeg)
    Mcond_unif, lebcnst_unif, lebobj_unif, x_unif = loadall('triprism_unif', pdeg)

    # Comparison
    pdeg_lst2 = (pdeg, pdeg, pdeg, pdeg, pdeg)
    Mcond_lst2 = (Mcond, Mcond_unif, Mcond_isaac, Mcond_warb, Mcond1)
    lebcnst_lst2 = (lebcnst, lebcnst_unif, lebcnst_isaac, lebcnst_warb, lebcnst1)
    lebobj_lst2 = (lebobj, lebobj_unif, lebobj_isaac, lebobj_warb, lebobj1)
    fig = mkcompare(pdeg_lst2, Mcond_lst2, lebcnst_lst2, lebobj_lst2)
    write_tex(fig, fname_prefix='compare_triprism', view=True)
    cleanup_compile('compare_triprism')

    # Comparison zoom
    fig = mkcompare(pdeg_lst2, Mcond_lst2, lebcnst_lst2, lebobj_lst2,
                    ymode1='linear', ymode2='linear', ylims1=(1,8), ylims2=(1,1500))
    write_tex(fig, fname_prefix='compare_triprism_zoom', view=True)
    cleanup_compile('compare_triprism_zoom')

    # Nodes
    fig = mktriprism((x[3],))
    write_tex(fig, fname_prefix='nodes_triprism', view=True)
    cleanup_compile('nodes_triprism')

    # Table
    mktable('../_tab/triprism.tab', pdeg_lst2, Mcond_lst2, lebcnst_lst2)

def post_quadpyramid():

    # Load data
    pdeg = range(1, 10)
    Mcond, lebcnst, lebobj, x = loadall('quadpyramid_minleb', pdeg)
    Mcond_unif, lebcnst_unif, lebobj_unif, x_unif = loadall('quadpyramid_unif', pdeg)
    Mcond_stro, lebcnst_stro, lebobj_stro, x_stro = loadall('quadpyramid_stroud', pdeg)
    Mcond_chan = [np.nan for k in range(len(pdeg))]
    lebcnst_chan = [1.0, 2.08, 2.73, 4.13, 5.53, 7.35, 9.71, 12.8, 17.2][:len(pdeg)]
    lebobj_chan = [np.nan for k in range(len(pdeg))]

    # Comparison
    pdeg_lst2 = (pdeg, pdeg, pdeg, pdeg)
    Mcond_lst2 = (Mcond, Mcond_unif, Mcond_stro, Mcond_chan)
    lebcnst_lst2 = (lebcnst, lebcnst_unif, lebcnst_stro, lebcnst_chan)
    lebobj_lst2 = (lebobj, lebobj_unif, lebobj_stro, lebobj_chan)
    fig = mkcompare(pdeg_lst2, Mcond_lst2, lebcnst_lst2, lebobj_lst2)
    write_tex(fig, fname_prefix='compare_quadpyrmd', view=True)
    cleanup_compile('compare_quadpyrmd')

    # Comparison zoom
    fig = mkcompare(pdeg_lst2, Mcond_lst2, lebcnst_lst2, lebobj_lst2,
                    ymode1='linear', ymode2='linear', ylims1=(1,8), ylims2=(1,1500))
    write_tex(fig, fname_prefix='compare_quadpyrmd_zoom', view=True)
    cleanup_compile('compare_quadpyrmd_zoom')

    # Nodes
    fig = mkquadpyrmd((x[3],))
    write_tex(fig, fname_prefix='nodes_quadpyrmd', view=True)
    cleanup_compile('nodes_quadpyrmd')

    # Table
    mktable('../_tab/quadpyrmd.tab', pdeg_lst2, Mcond_lst2, lebcnst_lst2)

post_line()
post_triangle()
post_quadrilateral()
post_tetrahedron()
post_hexahedron()
post_triprism()
post_quadpyramid()


==> _py/pyrmddemo.py <==

import numpy as np
from pytikz.pltobj import Figure, Axes, Line, Node, Line3, Groupplot
from pytikz.predef import Linestyle
from pytikz.sys_core import write_tex, cleanup_compile

square = Linestyle(mark='square*', mark_size=2, mark_options='{solid}')
square0 = Linestyle(mark='square', mark_size=2, mark_options='{solid}')
circle = Linestyle(mark='o', mark_size=2, mark_options='{solid}')
triangle = Linestyle(mark='triangle*', mark_size=2, mark_options='{solid}')
triangle0 = Linestyle(mark='triangle', mark_size=2, mark_options='{solid}')
pentagon = Linestyle(mark='pentagon*', mark_size=2, mark_options='{solid}')

def geom_simp2d(fig, view, sz):

    # Create pytikz Figure and Axes
    ax = Axes('axis', 'axis equal image', xmin=-1, xmax=1, ymin=-1, ymax=1, view=view,
              zmin=-1, zmax=1, axis_lines='none', width=str(sz) + '\\textwidth', parent=fig)

    # Plot domain
    Line3([-1,1,1,-1,-1], [-1,-1,1,1,-1], [-1,-1,-1,-1,-1], 'black', 'thick', parent=ax)
    Line3([-1, 0], [-1, 0], [-1, 1], 'black', 'thick', parent=ax)
    Line3([1, 0], [-1, 0], [-1, 1], 'black', 'thick', parent=ax)
    Line3([1, 0], [1, 0], [-1, 1], 'black', 'thick', parent=ax)
    Line3([-1, 0], [1, 0], [-1, 1], 'black', 'thick', parent=ax)
    return ax

def P1(a):
    return np.array([0.0, 0.0, a])
def P2(a, b):
    return np.array([[a, 0.0, b], [-a, 0.0, b], [0.0, a, b], [0.0, -a, b]]).T
def P3(a, b):
    return np.array([[a, a, b], [-a, a, b], [a, -a, b], [-a, -a, b]]).T
def P4(a, b, c):
    return np.array([[a, b, c], [-a, b, c], [a, -b, c], [-a, -b, c], [b, a, c], [-b, a, c], [b, -a, c], [-b, -a, c]]).T


## Symmetry orbit demo ##

fig = Figure()
grpsty = '{group size = 3 by 1, horizontal sep = 1.2cm}'
grpplt = Groupplot(group_style=grpsty, parent=fig)

views = ['{25}{30}', '{0}{90}', '{0}{0}']
szs = [0.65, 0.35, 0.35]
for k, view in enumerate(views):
    ax = geom_simp2d(grpplt, view, szs[k])
    pts1 = P1(0.0)
    pts2 = P2(0.75, -0.8)
    pts3 = P3(0.15, 0.6)
    pts4 = P4(0.2, 0.4, -0.5)
    Line3([pts1[0]], [pts1[1]], [pts1[2]], 'blue', 'only marks', circle, parent=ax, label='line:pyrmddemo1:orb1')
    Line3(pts2[0,:], pts2[1,:], pts2[2,:], 'red', 'only marks', square, parent=ax, label='line:pyrmddemo1:orb2')
    Line3(pts3[0,:], pts3[1,:], pts3[2,:], 'magenta', 'only marks', triangle, parent=ax, label='line:pyrmddemo1:orb3')
    Line3(pts4[0,:], pts4[1,:], pts4[2,:], 'green', 'only marks', pentagon, parent=ax, label='line:pyrmddemo1:orb4')
write_tex(fig, fname_prefix='pyrmddemo_symorb', view=True)
cleanup_compile('pyrmddemo_symorb')


==> _py/tridemo.py <==

import numpy as np
from pytikz.pltobj import Figure, Axes, Line, Node
from pytikz.predef import Linestyle
from pytikz.sys_core import write_tex, cleanup_compile

square = Linestyle(mark='square*', mark_size=2, mark_options='{solid}')
square0 = Linestyle(mark='square', mark_size=2, mark_options='{solid}')
circle = Linestyle(mark='o', mark_size=2, mark_options='{solid}')
triangle = Linestyle(mark='triangle*', mark_size=2, mark_options='{solid}')
triangle0 = Linestyle(mark='triangle', mark_size=2, mark_options='{solid}')

def geom_simp2d():

    # Create pytikz Figure and Axes
    fig = Figure()
    ax  = Axes('axis', 'axis equal image',
               'axis x line*=bottom',
               'axis y line*=left',
               grid='both',
               width='0.45\\textwidth',
               xmin=-1.05, xmax=1.05,
               ymin=-1.05, ymax=1.05,
               xtick='{-1, 0, 1}',
               ytick='{-1, 0, 1}',
               xlabel='{$x$}',
               ylabel='{$y$}',
               parent=fig)
    
    # Plot/label domain
    Line([-1, 1, -1, -1], [-1, -1, 1, -1],
         fill='lightgray', opacity=0.6, parent=ax)
    Line([-1, 1, -1, -1], [-1, -1, 1, -1], 'solid', 'black', 'thick',
          parent=ax)
    return fig, ax


def P1():
    return np.array([1.0/3.0, 1.0/3.0, 1.0/3.0])
def P2(a):
    return np.array([[a, 1-2*a, a], [a, a, 1-2*a], [1-2*a, a, a]])
def P3(a, b):
    c = 1-a-b
    return np.array([[a, b, c, b, a, c], [b, a, b, c, c, a], [c, c, a, a, b,b]])
R = np.array([[-1, 1, -1], [-1, -1, 1]])


## Symmetry orbit demo ##

fig, ax = geom_simp2d()
pts1 = R@P1()
pts2 = R@P2(0.2)
pts3 = R@P3(0.3, 0.2)
Line([pts1[0]], [pts1[1]], 'blue', 'only marks', circle, parent=ax, label='line:tridemo1:orb1')
Line(pts2[0,:], pts2[1,:], 'red', 'only marks', square, parent=ax, label='line:tridemo1:orb2')
Line(pts3[0,:], pts3[1,:], 'magenta', 'only marks', triangle, parent=ax, label='line:tridemo1:orb3')
write_tex(fig, fname_prefix='tridemo_symorb', view=True)
cleanup_compile('tridemo_symorb')

## Nodal distribution demo ##
fig, ax = geom_simp2d()
pts1 = R@P1()
pts2a = R@P2(0.25)
pts2b = R@P2(0.5)
pts3a = R@P3(0.1, 0.6)
pts3b = R@P3(0.7, 0.0)
Line([pts1[0]], [pts1[1]], 'blue', 'only marks', circle, parent=ax, label='line:tridemo2:orb1')
Line(pts2a[0,:], pts2a[1,:], 'red', 'only marks', square, parent=ax, label='line:tridemo2:orb2a')
Line(pts2b[0,:], pts2b[1,:], 'red', 'only marks', square0, parent=ax, label='line:tridemo2:orb2b')
Line(pts3a[0,:], pts3a[1,:], 'magenta', 'only marks', triangle, parent=ax, label='line:tridemo2:orb3a')
Line(pts3b[0,:], pts3b[1,:], 'magenta', 'only marks', triangle0, parent=ax, label='line:tridemo2:orb3b')
write_tex(fig, fname_prefix='tridemo_nddist', view=True)
cleanup_compile('tridemo_nddist')

